Forecasting Liquidity Withdraw with Machine Learning Models

Liquidity withdrawal is a critical indicator of market fragility. In this project, I test a framework for forecasting liquidity withdrawal at the individual-stock level, ranging from less liquid stocks to highly liquid large-cap tickers, and evaluate the relative performance of competing model classes in predicting short-horizon order book stress. We introduce the Liquidity Withdrawal Index (LWI) -- defined as the ratio of order cancellations to the sum of standing depth and new additions at the best quotes -- as a bounded, interpretable measure of transient liquidity removal. Using Nasdaq market-by-order (MBO) data, we compare a spectrum of approaches: linear benchmarks (AR, HAR), and non-linear tree ensembles (XGBoost), across horizons ranging from 250\,ms to 5\,s. Beyond predictive accuracy, our results provide insights into order placement and cancellation dynamics, identify regimes where linear versus non-linear signals dominate, and highlight how early-warning indicators of liquidity withdrawal can inform both market surveillance and execution.

==> anc/ASSUMPTIONS_AND_DECISIONS.md <==
# Assumptions and Decisions — Revision of 2026-09-11

Every assumption or judgment call made in producing this revision, so each can
be audited or reversed. Items marked ⚠ are the ones most worth the author's
review.

## A. Data

1. **⚠ The original July 2025 Databento sample is unavailable** (commercial
   license; vendor domain also blocked from this build environment). Decision:
   keep all original results as *author-reported* (so labeled in the paper's
   Limitations and in CLAIM_LEDGER.md) and add a fully reproducible
   public-data robustness study instead of attempting to re-estimate Section 5.
2. **Public data = LOBSTER AAPL 2012-06-21 official sample** (Nasdaq
   TotalView-ITCH), retrieved from a public GitHub mirror because
   lobsterdata.com is blocked from this environment; provenance, mirror commit,
   and SHA-256 hashes in DATA_ACCESS.md. ⚠ Before journal submission,
   re-download from the official site and re-verify hashes.
3. **Single symbol-day**: the other official samples (AMZN/GOOG/INTC/MSFT)
   were not found in accessible mirrors. Decision: frame Section 6 explicitly
   as a *different-regime robustness study*, never as a replication of the
   2025 magnitudes.
4. **Raw CSVs are not committed** (93 MB orderbook; official source should
   stay canonical). The derived 250 ms panel (`data/derived/`) and all build
   code are committed; the panel is byte-reproducible from the raw files.

## B. Pipeline construction (code/build_panel.py)

5. **Top-of-book event classification** uses the book state *before* each
   message: an add counts if priced at or inside the prevailing best on its
   side; a cancel (LOBSTER types 2 and 3) counts if priced exactly at the
   prevailing best. Executions (types 4/5) are excluded from the LWI —
   consumption, not withdrawal — matching the paper's definition.
6. **Empty bins**: flow variables set to 0; book state forward-filled.
   (The original draft never specified this; flagged in REVISION_PLAN.)
7. **LWI parameters**: ε = 1 share; depth moving average = 4 bins (1 s),
   trailing, ending at t−1 — the paper's formula. Sensitivity computed over
   MA ∈ {0.5 s, 2 s}, ε = 10, and unsmoothed depth (Table 6).
8. **Evaluation window 10:00–15:30 ET** to avoid opening/closing auction
   effects (the paper's own sample was mid-day).
9. **⚠ Book-wide LWI variant added** (all visible adds/cancels over 10-level
   depth) after observing that top-of-book cancels are zero in 85.5% of bins
   in this regime. This is an addition to, not a replacement of, the paper's
   definition.
10. **Feature set** reconstructs the paper's consensus-type panel from its
    text (LWI lags/MAs/SDs, add/cancel rates, QI, depth lags, spread
    volatility, OFI per Cont–Kukanov–Stoikov, realized-vol proxy, event
    rate). ⚠ The original feature code is not in the repo, so this is a
    faithful re-implementation, not the identical code path.

## C. Modeling and evaluation (code/run_models.py)

11. **Targets**: mean LWI over the next k bins, k ∈ {1,4,8,20}. A bug in the
    first implementation (window shifted k bins too far ahead) was caught in
    review and fixed; all reported numbers are post-fix.
12. **Models**: AR(5) = OLS on the five most recent 250 ms values; HAR = OLS
    on (250 ms, 2 s, 10 s) trailing means — matching Section 5's stated
    implementation; Ridge α = 1.0 on standardized full features (fixed, no
    tuning); XGBoost with fixed hyperparameters (400 trees, depth 6, lr 0.05,
    subsample/colsample 0.8, min_child_weight 5) — deliberately untuned to
    avoid overfitting a single symbol-day; persistence = trailing k-bin mean.
13. **Cross-validation**: five-fold expanding walk-forward (six sequential
    blocks), embargo = 40 bins (10 s) on both sides of each split — at least
    as long as the longest feature lookback (10 s) and target horizon (5 s).
14. **Inference**: Diebold–Mariano on squared-error differentials, pooled
    across test folds, Newey–West HAC variance with lag k+4 (covers target
    overlap), normal critical values.
15. **Determinism**: seed 42; results identical across reruns.

## D. Theory (Proposition 1, Appendix B)

16. **Model choice**: AR(1) signal + white measurement noise — deliberately
    the *simplest* linear model that separates persistence from noise, per
    the instruction to build a simple linear model where deeper theoretical
    support is unavailable. The derivation is self-contained (no new
    citations, hence no new hallucination surface).
17. **Scope of the bound**: it constrains only forecasts built from the LWI's
    *own history* (AR/HAR). Ridge/XGB use order-book covariates and may
    legitimately exceed it — stated explicitly in the paper (Table 7 note).
18. **Calibration**: method of moments from the first three autocovariances
    of the same evaluation sample. The bound is a **modeled quantity** and is
    kept distinct from observed outcomes everywhere it appears.

## E. Paper and repository

19. **Structure**: Conclusion moved to `conclusion.tex`; new Section 6
    (`robustness.tex`); theory subsection added to `methods.tex`; Appendix B
    proof added; tables auto-generated into `tex_generated/` by
    `code/make_tables.py` (never hand-edited).
20. **Abstract/intro/conclusion rewritten** to scope claims to their samples
    and to state the two new contributions (bound + public replication).
21. **Preamble**: removed unused packages (tikz, listings, doi, rotating);
    added amssymb and a Proposition environment. Compiled with TeX Live 2023
    (container) vs. arXiv's 2025 — output may differ cosmetically.
22. **No new literature citations were added in this cycle**; the
    bibliography remains the 13 entries verified against the published
    record on 2026-09-08 (see PAPER_LEDGER.md).
23. **Prior-cycle decisions kept**: title grammar fix ("Withdrawal"),
    unified "we", corrected claim–table statements, verified bibliography.

## F. Known residual gaps (author action)

- Confirm C-19/C-20/C-21 in CLAIM_LEDGER.md (HAR windows, screening scope,
  embargo length) against the original July 2025 analysis code, and commit
  that code to the repo if possible.
- Re-derive the July 2025 Table 3 with the persistence baseline, DM tests,
  and the signal-share/bound diagnostic (the code in `code/` runs unchanged
  on any panel with the same columns).
- Re-download the LOBSTER sample from the official site and re-verify hashes
  before submission.


==> anc/CLAIM_LEDGER.md <==
# Claim Ledger

Every material factual claim in the revised manuscript, with source and scope.
Labels: **Verified record** (directly observed in an official record, in the
paper's own artifacts, or reproduced by code in this repository) ·
**Author-reported finding** (a study or the original manuscript reports an
estimate; this review has not reproduced it) · **Analytical interpretation**
(synthesis, basis stated) · **Hypothesis** (untested prediction) ·
**Unresolved** (missing evidence or conflicting versions).

Source IDs: `REF-xx` = PAPER_LEDGER.md; `Dx` = DATA_ACCESS.md; `CODE` = this
repository's `code/` + `results/` (deterministic, seed 42); `TAB-n` = table n
of the manuscript; `FIG-1` = manuscript figure 1.

Rules honored: abstract-level statements are never promoted to verified
coefficients; an absent search result is not proof of nonexistence; a null
estimate is not proof of zero effect; modeled quantities (the aggregation
bound) are kept distinct from observed outcomes.

| claim_id | statement | label | source_id | page/table | geographic_scope | period | units | qualification | last_checked |
|---|---|---|---|---|---|---|---|---|---|
| C-01 | The top-of-book LWI is non-negative and can exceed 1 during cancellation bursts (observed max 46.97 on public data; visible spikes ≈14 in Fig. 1) | Verified record | FIG-1; D3+CODE | Fig. 1; `results/lwi_stats.csv` | US / Nasdaq | 2025-07-30; 2012-06-21 | index (ratio) | motivates "scale-free, not bounded" wording | 2026-09-11 |
| C-02 | July 2025 sample: 7 symbols, 14:00–15:00 ET, 14,400 obs/symbol on a 250 ms grid | Author-reported finding | manuscript §3; D1 | §3 | Nasdaq | 2025-07-30 | observations | underlying data commercial; not in repo (D1: permission required) | 2026-09-11 |
| C-03 | ADF rejects unit root for LWI in HIMS/NBIS/RKLB/SNAP (stats −11.9 to −18.0) | Author-reported finding | manuscript | TAB-2 | Nasdaq | 2025-07-30 | ADF stat / p | not reproduced (no original data) | 2026-09-11 |
| C-04 | Original out-of-sample R² values (e.g., XGB ≥ 0.89 at 5 s for all seven symbols) | Author-reported finding | manuscript | TAB-3 | Nasdaq | 2025-07-30 | R² | not reproducible from repo; flagged in Limitations | 2026-09-11 |
| C-05 | Given TAB-3 as stated: XGB is best at 1 s for 7/7 symbols; HAR best for 5/7 at 2 s; HAR beats AR at 1 s for only 3/7; XGB best at 5 s for 7/7 | Verified record (internal consistency w.r.t. TAB-3) | TAB-3 | TAB-3 | — | 2025-07-30 | counts | conditional on author-reported table values | 2026-09-08 |
| C-06 | Public-data top-of-book LWI: 85.5% zero bins, skew ≈ 96, ACF(1)=0.055 | Verified record | D3+CODE | TAB-4; `results/lwi_stats.csv` | Nasdaq | 2012-06-21, 10:00–15:30 ET | shares / index | reproducible: `code/build_panel.py` | 2026-09-11 |
| C-07 | Public-data top-of-book forecastability: best R² = 0.053 (Ridge, 1 s); AR(5) and XGB negative at 5 s | Verified record | CODE | TAB-5 Panel A; `results/model_r2.csv` | Nasdaq | 2012-06-21 | R² | 5-fold expanding walk-forward, 10 s embargo | 2026-09-11 |
| C-08 | Public-data book-wide LWI: R² rises with horizon (Ridge 0.114→0.153; HAR 0.100→0.136) | Verified record | CODE | TAB-5 Panel B; `results/model_r2_alllevels.csv` | Nasdaq | 2012-06-21 | R² | same protocol | 2026-09-11 |
| C-09 | Ridge matches or beats XGB at every horizon in both panels; significantly better at 5 s top-of-book (DM = 2.59, p = 0.010); all models beat trailing-mean persistence (DM p < 0.07 everywhere) | Verified record | CODE | §6.2; `results/dm_tests*.csv` | Nasdaq | 2012-06-21 | DM stat / p | HAC (Newey–West), lag k+4; pooled folds | 2026-09-11 |
| C-10 | Aggregation bound: under AR(1)+noise, optimal forecast R² of the k-bin mean equals B_k/(A_k+σ_u²/k); univariate forecasts cannot exceed it | Verified record (mathematical derivation) | Prop. 1 + App. B | §4.5; App. B | — | — | — | **modeled quantity**, not an observed outcome | 2026-09-11 |
| C-11 | Calibrated signal share: 9.1% (top-of-book, φ̂=0.61) vs 41.7% (book-wide, φ̂=0.70); book-wide HAR exceeds the bound at 2 s and 5 s (0.136 vs 0.043 at 5 s), rejecting the single-component model | Verified record | CODE | TAB-7; `results/theory_bound*.csv` | Nasdaq | 2012-06-21 | R² / share | method-of-moments from γ₀,γ₁,γ₂ of same sample | 2026-09-11 |
| C-12 | LWI forecastability is governed by density and persistence of cancellation activity relative to noise (regime- and definition-dependent) | Analytical interpretation | C-06–C-11 | §6.4, §7 | two samples | 2012 + 2025 | — | basis: two-regime comparison + Prop. 1 diagnostic | 2026-09-11 |
| C-13 | The horizon structure of the July 2025 results (R² rising with aggregation) replicates directionally on public data; magnitudes and tree dominance do not | Analytical interpretation | C-04 + C-07/C-08 | §6.2, §7 | — | — | — | direction only; levels differ by an order of magnitude | 2026-09-11 |
| C-14 | Anticipating withdrawal would let market makers adjust spreads/inventory and reduce adverse selection; LWI can inform surveillance and execution | Hypothesis | — | §1 | — | — | — | no execution backtest yet (named as future work) | 2026-09-11 |
| C-15 | Deep sequence models likely add little beyond strong simple baselines in this setting | Hypothesis | REF-11 (context) | §7 | — | — | — | untested here | 2026-09-11 |
| C-16 | Liquidity conditions deteriorate around scheduled macro announcements (depth falls, spreads widen, then normalize) | Author-reported finding (literature) | REF-03, REF-04 | §2.1 | US markets | 2009–2011 (REF-03 sample) | — | abstract-level; no coefficients carried | 2026-09-08 |
| C-17 | Displayed liquidity can evaporate across venues in stress episodes (Flash Crash) | Author-reported finding (literature) | REF-05 | §2.1 | US markets | 2010-05-06 | — | abstract-level | 2026-09-08 |
| C-18 | VPIN is an established early-warning order-flow toxicity metric | Author-reported finding (literature) | REF-09 | §2.1 | US markets | — | — | abstract-level | 2026-09-08 |
| C-19 | HAR aggregation windows in the July 2025 implementation (§5 states 250 ms/2 s/10 s; an earlier draft stated 1 s/10 s/60 s in §2) | **Unresolved** | manuscript §5 vs. prior draft | §5 | — | 2025-07-30 | — | original analysis code absent from repo; author must confirm from code. The public-data study uses 250 ms/2 s/10 s | 2026-09-11 |
| C-20 | Feature screening was run on the four mid-caps (HIMS/NBIS/RKLB/SNAP) and the consensus set applied to all seven symbols | **Unresolved** (stated per draft tables) | manuscript §4 | TAB-1, TAB-2 | Nasdaq | 2025-07-30 | — | consistent with n_symbols=4 in TAB-1; original code absent — author confirm | 2026-09-11 |
| C-21 | The July 2025 embargo length exceeded the longest feature lookback and target horizon | **Unresolved** | manuscript §5 | §5 | — | 2025-07-30 | — | not stated numerically in original draft; public-data study uses 10 s ≥ max(10 s lookback, 5 s target) | 2026-09-11 |


==> anc/DATA_ACCESS.md <==
# Data Access Log

Access-verification record for every dataset referenced by the paper or used in
this repository. Statuses follow the progression: `documented` → `sample
retrieved` → `download verified` → `joined` → (`permission required` where
applicable). A documented API is not a verified download; a paper using private
data does not make those data public. All tests were run from this repository's
build environment (outbound network mediated by an egress policy); "blocked
here" describes this environment, not the public internet.

---

## D1. Databento — US Equities Market-by-Order (Nasdaq TotalView-ITCH)

The original data source of the paper's Section 3 results (July 30, 2025,
14:00–15:00 ET, seven symbols).

| Check | Result |
|---|---|
| 1. Official source exists & identifies data | Yes — `https://databento.com/portal/catalog/us-equities` (cited in paper footnote); vendor documents an MBO schema matching the paper's Appendix A field list. Verified via public search snapshots on 2026-09-11; the domain itself is **blocked from this environment** (HTTP CONNECT 403, egress policy, 2026-09-11). |
| 2. Records/sample retrievable | **No** — commercial API key + paid license required. |
| 3. Fields present with definitions | Documented (vendor schema; reproduced in paper Appendix A). Not independently retrieved. |
| 4. Historical coverage | Vendor-documented; not independently verified. |
| 5. Linkable under access conditions | Not tested. |

**Status: `documented` / `permission required`.**
The paper's exact estimation sample is **not reproducible from this repository**
(no raw data, no vendor credentials). All Table 3 (`tab:all_r2`) numbers are
therefore carried as *author-reported findings* in `CLAIM_LEDGER.md`.

## D2. LOBSTER official sample files (lobsterdata.com)

| Check | Result |
|---|---|
| 1. Official source exists | Yes — LOBSTER (Humboldt-Universität zu Berlin spin-off) publishes free academic sample files (AAPL/AMZN/GOOG/INTC/MSFT, 2012-06-21, levels 1/5/10). Identified via public search records, 2026-09-11. |
| 2. Sample retrievable | **Blocked from this environment**: `lobsterdata.com:443` and `data.lobsterdata.com:443` both refused by egress policy (CONNECT 403, tested 2026-09-11). Retrieval achieved instead via mirror D3. |

**Status: `documented` (direct download blocked here — use D3 or re-download
from the official site when network access permits).**

## D3. LOBSTER AAPL 2012-06-21 sample — public GitHub mirror (USED IN ANALYSIS)

The dataset actually used for the robustness analysis in Section 6 of the
revised paper.

- **Provenance chain**: Nasdaq Historical TotalView-ITCH → LOBSTER sample file
  (`LOBSTER_SampleFile_AAPL_2012-06-21_10`, bundled official readme version
  01 Sept 2013) → redistributed inside public GitHub repository
  `sohaibelkarmi/high-frequency-trading-simulator`.
- **Retrieval**: `git clone --depth 1
  https://github.com/sohaibelkarmi/high-frequency-trading-simulator` on
  **2026-09-11**, mirror repo HEAD commit
  `780809e655fe6ba7a3bd74d91966ed3b408da273`.
- **Files and SHA-256** (verified 2026-09-11):
  - `AAPL_2012-06-21_34200000_57600000_message_10.csv` (16,641,275 bytes,
    400,391 rows) — `6562394b996138d5c4527b1282e77a1a385e844110550c34628fbd73bc5411e5`
  - `AAPL_2012-06-21_34200000_57600000_orderbook_10.csv` (93,481,244 bytes,
    400,391 rows) — `ed75450031996e81bdc5fc985f6afe6851c81d7b2b39bccf13c56d845fe6ff5d`
- **Schema** (per bundled official readme): message file = `time` (seconds
  after midnight ET, decimal), `type` (1 add, 2 partial cancel, 3 delete,
  4 visible execution, 5 hidden execution, 6 cross, 7 halt), `order_id`,
  `size` (shares), `price` (USD × 10⁴, integer), `direction` (1 buy, −1 sell);
  orderbook file = 10 levels of `ask_price/ask_size/bid_price/bid_size`
  snapshotted after every message. Row-aligned with the message file
  (**`joined` verified**: equal row counts; per-row alignment used to classify
  events against the pre-message book).
- **Source vintage**: trading day 2012-06-21, 09:30:00–16:00:00 ET
  (34200–57600 s after midnight), Nasdaq only.
- **Units/precision**: prices integer 10⁻⁴ USD; sizes in shares; timestamps
  float seconds (≥ millisecond precision per readme). `order_id` carried as
  integer (no leading-zero risk in this format); derived panel keys are
  integer bin indices. No spatial data in this project (CRS: n/a — recorded
  per checklist).
- **License note**: LOBSTER provides sample files freely for academic use.
  The copy used here is a third-party redistribution; **before journal
  submission, re-download from lobsterdata.com and re-verify the hashes
  above**.
- **Derived artifact committed to this repo**:
  `data/derived/AAPL_2012-06-21_panel250ms.csv.gz` — 93,600 rows (250 ms bins,
  09:30–16:00), built by `code/build_panel.py` (deterministic; provenance
  hashes printed at build time). Raw files are *not* committed (size; and to
  keep the official source canonical).

**Status: `download verified` + `joined`.**

## D4. FI-2010 benchmark (Ntakaris et al. 2018)

Public benchmark LOB dataset (Nasdaq Nordic, 5 stocks, 10 days).
**Status: `documented`, not retrieved — unsuitable for this project**: it ships
*normalized feature representations*, not raw message-level adds/cancels, so
the LWI cannot be computed from it.

## D5. Hugging Face mirror `totalorganfailure/lobster-data`

Identified via search as a possible LOBSTER mirror. `huggingface.co` blocked
from this environment (tested 2026-09-11). **Status: `documented` only.**

---

### Summary table

| ID | Dataset | Status | Used in paper? |
|----|---------|--------|----------------|
| D1 | Databento Nasdaq MBO (2025-07-30) | documented / permission required | §3–5 original results (author-reported) |
| D2 | LOBSTER official samples | documented (blocked here) | — |
| D3 | LOBSTER AAPL 2012-06-21 via GitHub mirror | download verified + joined | §6 robustness (reproducible from this repo) |
| D4 | FI-2010 | documented (unsuitable) | — |
| D5 | HF lobster-data mirror | documented (blocked here) | — |


==> anc/PAPER_LEDGER.md <==
# Paper Ledger

One entry per reference cited in the manuscript. Fields follow the requested
template. The template's "Connection to Wheaton" relevance field is adapted
here to "Relevance to this project" (this manuscript has no Wheaton
connection; flagged rather than silently dropped). Verification method: exact
titles and author combinations checked against publisher pages, index records
(RePEc/EconPapers, Semantic Scholar, SSRN, journal sites) via web search on
**2026-09-08**, re-checked 2026-09-11. "Evidence inspected" is stated honestly:
no full text was re-read in this review cycle; no coefficient was reproduced.
Per the review rules, abstract-level statements are **not** promoted to
verified coefficient claims.

Legend for `Evidence inspected`: FT = full text; SS = selected sections;
AB = abstract + bibliographic record; BL = bibliographic lead only.

---

## REF-01 — O'Hara (1995), *Market Microstructure Theory*
- **Identity**: O'Hara, Maureen. Blackwell, Cambridge, MA. Book; no DOI.
- **Version**: Published 1995; monograph, final. Access date 2026-09-08.
- **Evidence inspected**: BL (existence, author, publisher verified).
- **Research design**: n/a (theory monograph: canonical treatment of
  microstructure models — inventory, information-based).
- **Findings**: n/a (textbook).
- **Identification / Data**: n/a.
- **Relevance to this project**: anchor citation for spread/depth/resiliency
  vocabulary in §2.1. Nearest competing cite: Hasbrouck (2007) textbook.
- **Status**: unchanged (was correct in original draft).

## REF-02 — Foucault, Pagano & Röell (2013), *Market Liquidity*
- **Identity**: Oxford University Press. Book; ISBN-level identity. 
- **Version**: Published 2013. Access date 2026-09-08.
- **Evidence inspected**: BL.
- **Design/Findings/Identification/Data**: n/a (graduate textbook covering
  liquidity measurement, resiliency, policy).
- **Relevance**: definition of resiliency used in §2.1.
- **Status**: unchanged.

## REF-03 — Scholtus, van Dijk & Frijns (2014)
- **Identity**: "Speed, algorithmic trading, and market quality around
  macroeconomic news announcements", *Journal of Banking & Finance* 38,
  89–105. DOI 10.1016/j.jbankfin.2013.09.016 (per journal record).
- **Version**: Published 2014; earlier Tinbergen Institute WP 2012-121.
  Access date 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: Question: does speed matter for news-based HFT and how
  does algorithmic activity affect market quality around U.S. macro
  announcements? Sample: order-level data, S&P 500 ETF (SPY) on Nasdaq,
  2009-01-06 to 2011-12-12 (per abstract). Unit: announcement windows.
  Estimator: event-study regressions.
- **Findings** (author-reported, abstract level): delays ≥300 ms materially
  reduce news-strategy returns; algorithmic activity around announcements
  affects depth/spread measures. No coefficient carried into our text.
- **Identification**: event-time variation around scheduled releases; not
  re-assessed here.
- **Data**: proprietary order-level data; no public replication files
  verified.
- **Relevance**: supports §2.1 claim that liquidity deteriorates around
  scheduled announcements. Nearest competing cite: REF-04.
- **Status**: **new** (replaces hallucinated "Hautsch & Huang ECB WP").

## REF-04 — Hautsch, Hess & Veredas (2011)
- **Identity**: "The impact of macroeconomic news on quote adjustments,
  noise, and informational volatility", *Journal of Banking & Finance*
  35(10), 2733–2746.
- **Version**: Published 2011; earlier SFB 649 discussion paper (2010).
  Access date 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: high-frequency quote reactions to U.S. macro
  announcements; decomposition of quote dynamics into information and noise
  components (abstract level).
- **Findings**: announcement-time quote adjustment and volatility effects
  (author-reported; no magnitudes carried).
- **Relevance**: the *real* Hautsch macro-news paper; supports §2.1.
- **Status**: **new** (correcting the fabricated author-pairing in the old
  draft).

## REF-05 — Menkveld & Yueshen (2019)
- **Identity**: "The Flash Crash: A Cautionary Tale About Highly Fragmented
  Markets", *Management Science* 65(10), 4470–4488. DOI 10.1287/mnsc.2018.3040.
- **Version**: SSRN WP 2243520 (2013 onward); published 2019. Access 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: forensic study of the May 6, 2010 Flash Crash;
  cross-market arbitrage breakdown mechanism (abstract level).
- **Findings**: author-reported; used only as an example that displayed
  liquidity can evaporate in stress episodes.
- **Relevance**: motivates extreme liquidity-withdrawal episodes in §2.1.
- **Status**: **revised** — was cited with a wrong arXiv ID (1904.05321 is an
  unrelated physics paper) and mis-deployed as a "uniform clock/resampling"
  citation; now correctly attributed and deployed.

## REF-06 — Aït-Sahalia, Mykland & Zhang (2005)
- **Identity**: "How Often to Sample a Continuous-Time Process in the
  Presence of Market Microstructure Noise", *Review of Financial Studies*
  18(2), 351–416. DOI 10.1093/rfs/hhi016.
- **Version**: Published 2005. Access 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: econometric theory — optimal sampling frequency under
  microstructure noise.
- **Findings**: theoretical; sampling-frequency trade-off result
  (author-reported at abstract level).
- **Relevance**: supports the §2.2 claim that grid/sampling choice trades
  information against noise.
- **Status**: **new** (replaces hallucinated "Zhang & Chan 2020, Noise
  Reduction in High-Frequency Limit Order Book Data" — no such paper;
  arXiv:2001.09031 is a soft-matter physics paper).

## REF-07 — Kercheval & Zhang (2015)
- **Identity**: "Modelling high-frequency limit order book dynamics with
  support vector machines", *Quantitative Finance* 15(8), 1315–1329.
  DOI 10.1080/14697688.2015.1032546.
- **Version**: Published online 2015-06-02. Access 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: multi-class SVM prediction of mid-price movement and
  spread crossing from LOBSTER-style LOB features (abstract level).
- **Findings**: author-reported feasibility of ML on LOB features; no
  magnitudes carried.
- **Relevance**: precedent for rolling/engineered LOB features (§2.2).
- **Status**: **revised** — draft had an inexact title ("with Machine
  Learning") and a wrong arXiv ID (1502.04574 is an unrelated math paper).

## REF-08 — Corsi (2009)
- **Identity**: "A Simple Approximate Long-Memory Model of Realized
  Volatility", *Journal of Financial Econometrics* 7(2), 174–196.
  DOI 10.1093/jjfinec/nbp001.
- **Version**: WP 2004 (SSRN 626064); published 2009. Access 2026-09-08.
- **Evidence inspected**: AB (model structure well known: HAR-RV cascade of
  daily/weekly/monthly aggregates).
- **Relevance**: the HAR specification adapted in §2.3/§5.
- **Status**: unchanged (kept); the companion 2004 SSRN entry was **removed**
  from the bibliography — the draft's SSRN id 626364 was wrong (correct id:
  626064) and the entry was redundant with the published version.

## REF-09 — Easley, López de Prado & O'Hara (2012)
- **Identity**: "Flow Toxicity and Liquidity in a High-Frequency World",
  *Review of Financial Studies* 25(5), 1457–1493. SSRN 1695596.
- **Version**: Published 2012. Access 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: VPIN metric — volume-bucketed order-flow imbalance as
  a real-time toxicity/liquidity-stress indicator (abstract level).
- **Relevance**: closest existing early-warning liquidity metric; the LWI is
  positioned against it in §2.1. Nearest competing project to the LWI idea.
- **Status**: **new** (positioning gap in the original draft).

## REF-10 — Cont, Kukanov & Stoikov (2014)
- **Identity**: "The Price Impact of Order Book Events", *Journal of
  Financial Econometrics* 12(1), 47–88. SSRN 1712822; arXiv:1011.6402.
- **Version**: Published 2014. Access 2026-09-08 (re-verified 2026-09-11 incl.
  volume/pages via EconPapers).
- **Evidence inspected**: AB.
- **Research design**: OFI construction from L1 events; linear price-impact
  relation, NYSE TAQ, 50 U.S. stocks (abstract level).
- **Relevance**: source of the OFI feature used in §4 (previously uncited).
- **Status**: **new**.

## REF-11 — Sirignano & Cont (2019)
- **Identity**: "Universal features of price formation in financial markets:
  perspectives from deep learning", *Quantitative Finance* 19(9), 1449–1459.
  DOI 10.1080/14697688.2019.1622295; arXiv:1803.06917.
- **Version**: Published 2019. Access 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: large-scale deep learning on LOB histories across many
  stocks; universality of price-formation features (abstract level).
- **Relevance**: nonlinear-vs-linear evidence for LOB prediction (§2.3);
  also tempering-deep-models discussion in the conclusion.
- **Status**: **new** (replaces hallucinated "Yu & Liu 2019" — no such paper;
  arXiv:1905.10428 is an unrelated ML paper).

## REF-12 — Gu, Kelly & Xiu (2020)
- **Identity**: "Empirical Asset Pricing via Machine Learning", *Review of
  Financial Studies* 33(5), 2223–2273. NBER w25398.
- **Version**: Published 2020. Access 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: comparison of ML methods vs linear benchmarks for
  cross-sectional return prediction, U.S. equities 1957–2016 (abstract
  level).
- **Findings**: trees/NNs outperform linear benchmarks (author-reported;
  direction only, no magnitudes carried).
- **Relevance**: trees-vs-linear precedent in finance (§2.3).
- **Status**: **new**.

## REF-13 — Ntakaris, Magris, Kanniainen, Gabbouj & Iosifidis (2018)
- **Identity**: "Benchmark dataset for mid-price forecasting of limit order
  book data with machine learning methods", *Journal of Forecasting* 37(8),
  852–866. arXiv:1705.03233.
- **Version**: arXiv 2017; published 2018. Access 2026-09-08.
- **Evidence inspected**: AB.
- **Research design**: FI-2010 public benchmark — Nasdaq Nordic, 5 stocks,
  10 consecutive days, ~4M samples; baseline ML methods (abstract level).
- **Data**: public dataset (see DATA_ACCESS.md D4 — documented, unsuitable
  for LWI reconstruction).
- **Relevance**: representative of the mid-price-direction LOB literature the
  paper differentiates itself from (§2.4).
- **Status**: **revised** — draft had wrong venue ("Journal of Data,
  Information and Management") and omitted author Magris.

---

### Removed as hallucinated (for the record)

| Old entry | Why removed |
|---|---|
| Hautsch & Huang (2012), "The Market Impact of Macroeconomic News Announcements", ECB WP, econstor 10419/154626 | No such document under this title/author pairing; Hautsch & Huang 2012 is "The market impact of a limit order" (JEDC). |
| Zhang, X. & Chan, N. (2020), "Noise Reduction in High-Frequency Limit Order Book Data", arXiv:2001.09031 | No such paper found under any similar title; the arXiv ID resolves to a soft-matter physics paper. |
| Yu, S. & Liu, Y. (2019), "Comparative Study of Machine Learning Methods for High-Frequency Limit Order Book Prediction", arXiv:1905.10428 | No such paper found; the arXiv ID resolves to "LdSM: Logarithm-depth Streaming Multi-label Decision Trees". |


==> anc/REVISION_PLAN.md <==
# Revision Plan — *Forecasting Liquidity Withdrawal with Machine Learning Models*

> **Status update (2026-09-11).** The P0 items below are now implemented on
> fully public data (Section 6 of the paper; `code/`, `results/`): persistence
> baselines ✓, Diebold–Mariano tests ✓, stated embargo ≥ longest window ✓,
> LWI-definition sensitivity ✓, LWI distribution stats ✓ — plus a theoretical
> aggregation bound (Proposition 1) that formalizes item P0-1's concern.
> Executed on the LOBSTER AAPL 2012-06-21 sample because the original
> commercial data is unavailable (see DATA_ACCESS.md); running the same code
> on the July 2025 panel remains an author TODO, as do P1 (tail-event
> classification, execution backtest, latency table) and P2 (macro event
> studies, cross-section, VPIN horse race, sample extension). See
> ASSUMPTIONS_AND_DECISIONS.md for every judgment call, CLAIM_LEDGER.md for
> claim labels, and PAPER_LEDGER.md for the reference audit.

This document is a skeptical-reviewer-style audit of the manuscript, followed by a
prioritized revision plan. It covers three areas: (1) making claims specific and
consistent with the reported evidence, (2) practical steps to make the study more
robust and closer to application / macro-finance research, and (3) formality —
including a full hallucination audit of the bibliography with every reference
verified against the actual published record (September 2026).

---

## 1. Overall assessment

**Strengths worth protecting:**

- The organizing idea is good and genuinely underexplored: forecasting *liquidity
  withdrawal* (an operational quantity) rather than mid-price direction.
- The honest null result at 250 ms is a feature, not a bug — keep it prominent.
- The horizon-dependent linear-vs-nonlinear structure is a clean, memorable finding.
- The pipeline (event data → uniform grid → stabilized target → consensus features →
  walk-forward evaluation) is sensible and clearly described.

**Main weaknesses (each addressed below):**

1. **The headline claim contradicts the paper's own results table.** The text says
   "linear models perform best at 1–2 s; tree ensembles dominate at 5 s"
   (intro, lit review, methods, results). Table `tab:all_r2` shows XGBoost is the
   best model *for all seven symbols at 1 s*, and HAR beats AR at 1 s for only 3 of 7
   symbols. The linear story only holds at 2 s.
2. **The "bounded" claim is refuted by the paper's own Figure 1.** The RKLB LWI
   series spikes to ~14; the index is non-negative and scale-free, not bounded.
3. **External validity:** one hour, one day, one venue. All claims must be scoped.
4. **The 5 s R² > 0.90 is partly mechanical:** the 5 s target is the mean over the
   next 20 bins, so target aggregation smooths noise and inflates attainable R².
   Without a persistence baseline, "R² above 0.90" overstates model skill.
5. **Three references are hallucinated (do not exist), and four more have wrong
   metadata** (wrong arXiv IDs, wrong venue, missing author, wrong SSRN number).
6. **Internal inconsistencies:** four vs. seven tickers between Data and Results;
   two different HAR aggregation windows stated in two sections; an appendix promise
   (feature definitions) the appendix does not keep; RMSE promised but never reported.

---

## 2. Claim-by-claim audit and specific rewrites

| # | Location | Current claim | What the evidence says | Revision |
|---|----------|---------------|------------------------|----------|
| C1 | intro §Contributions, lit-review §Positioning, methods §Evaluation, results §Performance | "linear models perform best at 1–2 s" / "AR/HAR are adequate at 1–2 s … boosted trees dominate at 5 s" | Table `tab:all_r2`: at **1 s XGB is best for 7/7 symbols** (e.g., NVDA 0.843 vs HAR 0.640); at **2 s HAR is best for 5/7**; at 5 s XGB best for 7/7 | "Forecasts at 250 ms are noise-dominated; XGBoost delivers the best out-of-sample accuracy at 1 s and 5 s; HAR is competitive and best for most symbols at 2 s." *(applied)* |
| C2 | results bullet | "At 1–2 s, HAR improves on AR by incorporating multi-scale aggregates" | True at 2 s for 7/7 symbols; **false at 1 s** (HAR > AR only for AAPL, NVDA, TSLA — 3/7) | Split the claim by horizon and state the 3/7 count explicitly. *(applied)* |
| C3 | abstract, intro | LWI is a "**bounded**, interpretable measure" | Figure 1 (RKLB) shows LWI reaching ≈14; the ratio's numerator (cancels in bin *t*) can exceed the smoothed denominator during cancellation bursts | Call it "non-negative and scale-free"; optionally report the empirical distribution or a winsorized variant. *(applied — wording; distribution table = author TODO)* |
| C4 | results, conclusion | "XGB dominates with R² above 0.90 **for most tickers**" | True (6/7 ≥ 0.90; HIMS 0.892) but partly mechanical: 5 s target = mean of next 20 bins | Keep the number, add the aggregation caveat, and (author TODO) report skill vs. a persistence baseline (predict next-k mean with current rolling mean). *(caveat applied)* |
| C5 | conclusion | "These findings **confirm** that liquidity withdrawal combines linear persistence with nonlinear regime shifts" | One hour of data cannot *confirm*; it *suggests* | "suggest", plus an explicit Limitations paragraph. *(applied)* |
| C6 | results (implicit) | AR(5) at 5 s has R² of −0.684 (AAPL) and −1.245 (NVDA) — worse than predicting the mean — but the text never mentions it | A skeptical reviewer will ask; likely direct multi-step projection of short lags is misspecified | Acknowledge and explain in the text. *(applied)* |
| C7 | abstract | "In this project, **I** test … **We** introduce" | Inconsistent person | Unify to "we". *(applied)* |
| C8 | abstract/intro | "**We introduce** the LWI" with no engagement with existing early-warning liquidity metrics | VPIN (Easley, López de Prado & O'Hara 2012) is the canonical prior early-warning liquidity metric; cancel-to-trade ratios are standard in surveillance | Keep the proposal but add one positioning sentence vs. VPIN in the lit review. *(applied)* |
| C9 | lit review §Model selection | "HAR … including multi-scale aggregates (1 s/10 s/60 s)" | Results §Protocol says HAR uses "aggregates at 250 ms, 2 s, and 10 s" — a direct contradiction | Lit review now describes HAR generically; Results states the implementation. **Author TODO: confirm from code which windows were actually used** and make the Results text match. |
| C10 | data | "focuses on … several actively traded symbols (e.g., HIMS, NBIS, RKLB, SNAP)" | Results cover **seven** symbols (adds AAPL, NVDA, TSLA); conclusion says "seven tickers" | Data section now lists all seven, split by liquidity tier, and notes that feature screening used the four mid-caps. *(applied — confirm screening scope from code)* |
| C11 | data | "A full list of raw MBO fields **and the derived feature definitions** is provided in Appendix A" | Appendix A contains only raw fields | Promise narrowed to raw fields; derived features referenced to Methods. **Author TODO: add a proper feature-definition table (formulas for OFI, QI, rolling stats) as Appendix B.** |
| C12 | methods §Evaluation | "Models are evaluated using $R^2$ **and RMSE**" | No RMSE appears anywhere | Text now says R² only. **Author TODO: either add an RMSE (or MAE) table — recommended, since R² on a skewed target hides tail behavior — or leave as is.** |
| C13 | title | "Forecasting Liquidity **Withdraw**" | Ungrammatical (verb used as noun) | "Forecasting Liquidity **Withdrawal** with Machine Learning Models". *(applied — revert if you want the title to keep matching the repo name)* |
| C14 | abstract/intro | No statement of sample scope in the claims | One hour (14:00–15:00 ET), one day (2025-07-30), Nasdaq only | Scope stated in the abstract and echoed in the Limitations paragraph. *(applied)* |

---

## 3. Robustness and the path to application / macro research

### P0 — needed before any submission (results credibility)

1. **Persistence baselines.** For every horizon, report R² of the trivial forecast
   "next-k mean = current k-bin rolling mean" (and, at 250 ms, last value). If XGB
   at 5 s only marginally beats persistence, the 0.90+ story changes materially;
   if it clearly beats it, the claim becomes much stronger. This is the single
   highest-value addition.
2. **Statistical significance.** Diebold–Mariano tests (or block-bootstrap CIs over
   folds) for XGB vs HAR at each horizon. "Dominates" currently rests on point
   estimates from 5 folds of a single hour.
3. **Leakage audit.** Verify the embargo length exceeds the longest lookback window
   (rolling features up to 10 s; targets up to 5 s ahead) and state both numbers in
   the paper. `LWI_ma1s` as a feature and "mean LWI over next k bins" as a target
   share bins near fold boundaries unless the embargo ≥ max(feature window, horizon).
4. **Sensitivity of the LWI definition.** Vary the MA window (0.5 s/1 s/2 s), the
   floor ε, and the denominator convention; show rank stability of model comparisons.
   Reviewers will otherwise suspect the index was tuned to be forecastable.
5. **Report the LWI distribution** (per symbol: mean, sd, skew, % of bins > 1, max).
   This supports the new "scale-free" language and quantifies burstiness.

### P1 — closer to application

1. **Reframe the operational product as tail-event classification.** Execution and
   surveillance don't need the conditional mean of LWI; they need warning of
   *extreme withdrawal*. Add: predict `LWI > q95` over the next 1–5 s; report
   precision/recall and PR-AUC; show lead-time distribution before the largest
   spikes (e.g., the RKLB 14:40 event in Figure 1).
2. **An economic use-case backtest.** A simple rule — pause child orders (or widen
   quotes) for the next N seconds when predicted LWI exceeds a threshold — evaluated
   on realized spread/adverse-selection proxies. Even a stylized version turns
   "R² = 0.9" into "X bps saved per averted stress window".
3. **Liquidity-tier heterogeneity → per-tier models.** The 3-ticker figure already
   hints residual behavior differs for mega-caps. Formalize: pool by tier, test
   whether tier-specific models beat a pooled model. This is also a contribution
   claim ("fragility dynamics differ across liquidity tiers") that the current draft
   makes only in a caption.
4. **Latency accounting.** One table: feature computation + inference time per model
   vs. the 250 ms bin. This substantiates "latency-friendly", which is currently
   asserted, never measured.

### P2 — the macro / academic bridge

1. **Event-study around scheduled macro announcements.** The lit review already
   motivates LWI with announcement-time withdrawal. Deliver on it: sample FOMC/CPI/NFP
   days, plot average LWI in event time around the release, and test whether
   pre-announcement LWI forecasts announcement-window depth collapse. This connects
   directly to Scholtus–van Dijk–Frijns (2014) and Hautsch–Hess–Veredas (2011) and
   makes the paper legible to macro-finance readers.
2. **Cross-sectional co-movement.** Estimate the common component of LWI across
   tickers (first PC). A market-wide withdrawal factor speaks to fragility and
   systemic liquidity literature (e.g., funding-liquidity spirals) and would justify
   the "market fragility" framing in the abstract.
3. **LWI vs. VPIN.** A horse race on the same window: does LWI lead VPIN (or vice
   versa) before stress events? Positions the index against the canonical measure
   instead of ignoring it.
4. **Sample extension.** Minimum credible target: 5–10 trading days including at
   least one announcement day and one quiet day, 15–25 symbols stratified by average
   daily volume. Everything above becomes far more publishable with this alone.

---

## 4. Reference audit (hallucination check)

Every reference was verified against the published record. Verdicts follow the
standard meta-review guidance: a reference is *hallucinated* if no document with a
remotely similar title exists or the author list is substantially wrong; wrong
venue/ID/minor author issues are *fix-and-disclose*, not hallucination.

### Hallucinated — removed (3)

| Draft reference | Finding |
|---|---|
| Hautsch, N., & Huang, R. (2012). *The Market Impact of Macroeconomic News Announcements*. ECB WP, econstor 10419/154626 | **No such document exists.** Hautsch & Huang (2012) is "The market impact of a limit order" (JEDC 36(4)) — a different topic. The real macro-news paper by Hautsch is with Hess & Veredas (JBF 2011). Author-pairing + title + venue are all wrong → hallucinated. |
| Zhang, X., & Chan, N. (2020). *Noise Reduction in High-Frequency Limit Order Book Data*. arXiv:2001.09031 | **No such paper exists** under any similar title/authors. arXiv:2001.09031 is "Soft nanobubbles can deform rigid glasses" (soft-matter physics). |
| Yu, S., & Liu, Y. (2019). *Comparative Study of Machine Learning Methods for High-Frequency Limit Order Book Prediction*. arXiv:1905.10428 | **No such paper exists.** arXiv:1905.10428 is "LdSM: Logarithm-depth Streaming Multi-label Decision Trees" (Majzoubi & Choromanska). |

### Real but incorrect metadata — fixed (4)

| Draft reference | Problem | Corrected to |
|---|---|---|
| Menkveld & Yueshen, *The Flash Crash…*, "SSRN", arXiv:1904.05321 | arXiv ID points to a Coulomb-gas physics paper; venue understated | **Management Science 65(10), 4470–4488 (2019)**, DOI 10.1287/mnsc.2018.3040. Also re-deployed: it was cited for "uniform-grid resampling", which it is not about; now cited for liquidity evaporation episodes. |
| Kercheval & Zhang (2015), "…with **Machine Learning**", arXiv:1502.04574 | Title inexact; arXiv ID points to a mathematics paper ("Polynomial Roots and Open Mappings") | **"Modelling high-frequency limit order book dynamics with support vector machines", Quantitative Finance 15(8), 1315–1329 (2015)** |
| Corsi (2004), SSRN abstract **626364** | Wrong SSRN number (626364 is not this paper) | Correct ID is **626064**; entry dropped as redundant with the published Corsi (2009) JFE version |
| Ntakaris, Kanniainen, Gabbouj & Iosifidis (2018), "Journal of Data, Information and Management, 2(1), 1–12" | Wrong venue and missing an author (**Magris**) | **Ntakaris, Magris, Kanniainen, Gabbouj & Iosifidis, Journal of Forecasting 37(8), 852–866 (2018)** |

### Verified correct — kept (3)

- O'Hara (1995), *Market Microstructure Theory*, Blackwell. ✓
- Foucault, Pagano & Röell (2013), *Market Liquidity*, OUP. ✓
- Corsi (2009), J. Financial Econometrics 7(2), 174–196. ✓

### Verified replacements added (7)

All checked against publisher pages before insertion:

- Scholtus, van Dijk & Frijns (2014), *Speed, algorithmic trading, and market quality
  around macroeconomic news announcements*, J. Banking & Finance 38, 89–105 —
  supports the announcement-liquidity claim the hallucinated ECB WP was carrying.
- Hautsch, Hess & Veredas (2011), *The impact of macroeconomic news on quote
  adjustments, noise, and informational volatility*, J. Banking & Finance 35(10),
  2733–2746 — the real Hautsch macro-news paper.
- Aït-Sahalia, Mykland & Zhang (2005), *How often to sample a continuous-time process
  in the presence of market microstructure noise*, RFS 18(2), 351–416 — replaces the
  fake "noise reduction" cite for sampling/filtering.
- Easley, López de Prado & O'Hara (2012), *Flow toxicity and liquidity in a
  high-frequency world*, RFS 25(5), 1457–1493 — VPIN; required positioning.
- Cont, Kukanov & Stoikov (2014), *The price impact of order book events*,
  J. Financial Econometrics 12(1), 47–88 — the OFI source (OFI is a core feature and
  was previously uncited).
- Sirignano & Cont (2019), *Universal features of price formation in financial
  markets*, Quantitative Finance 19(9), 1449–1459 — nonlinear-vs-linear LOB evidence,
  replacing the fake Yu & Liu cite.
- Gu, Kelly & Xiu (2020), *Empirical asset pricing via machine learning*, RFS 33(5),
  2223–2273 — trees/NNs vs. linear benchmarks in finance.

---

## 5. Formality and consistency checklist

- [x] Title grammar: "Withdraw" → "Withdrawal" (revert if you prefer repo-name parity).
- [x] Person: unified to "we" throughout the abstract.
- [x] "Data Set" → "Data" as section title.
- [x] Ticker-count consistency (Data now lists all seven; screening scope stated).
- [x] HAR window contradiction removed from lit review (author must confirm the
      Results numbers against code — see C9).
- [x] Appendix promise matches appendix content (see C11 for the recommended Appendix B).
- [x] Figure label `fig:placeholder` renamed `fig:rklb_lwi`.
- [x] "significantly" (implies a test that wasn't run) → "substantially".
- [x] Bibliography rebuilt; all 13 entries verified; all `\cite` keys renamed to
      descriptive labels (no more `arxiv_*`/`econstor_*` keys pointing at fake IDs).
- [ ] **Author TODO:** commit the analysis code (or a pointer to it) — the paper
      claims a "reproducible pipeline" but the repo contains only the manuscript.
- [ ] **Author TODO:** 14,400 obs/hour claim ✓ (4 bins/s × 3600 s), but state how
      empty bins (no events) are filled — zeros, NaN, forward-fill? This affects LWI.
- [ ] **Author TODO:** Figure 1 shows LWI spikes at ~14:10 and a larger one at
      ~14:40 with a price *drop*; the caption text mentions only 14:10. Consider
      describing both, since the 14:40 event is the visually dominant one.

## 6. What was changed in this commit

- `main.tex`: title fix; abstract rewritten (person, scope, "bounded"→scale-free,
  corrected horizon claims); bibliography fully rebuilt with verified entries.
- `intro.tex`: horizon claims corrected to match Table 3; "bounded" language fixed;
  figure label renamed; scope caveat added.
- `lit_review.tex`: hallucinated citations replaced; VPIN positioning added; HAR
  window contradiction removed; horizon claims corrected.
- `data.tex`: seven symbols listed with tiers; appendix promise fixed; observation
  arithmetic clarified.
- `methods.tex`: OFI cited; screening scope clarified; evaluation text corrected
  (R² only; aggregation caveat; corrected horizon summary).
- `result.tex`: bullets rewritten to match the table (including the 3/7 count and
  the AR(5) 5 s failure); conclusion softened ("suggest") with a new Limitations
  paragraph.
- `REVISION_PLAN.md`: this document.


==> anc/code/build_panel.py <==
"""Build a 250 ms LWI panel from LOBSTER sample data (AAPL 2012-06-21).

Input : official LOBSTER sample files (message + orderbook, 10 levels),
        obtained from the public GitHub mirror
        sohaibelkarmi/high-frequency-trading-simulator (see DATA_ACCESS.md
        for provenance, retrieval date, and SHA-256 hashes).
Output: data/derived/AAPL_2012-06-21_panel250ms.csv.gz  (one row per 250 ms bin)

LOBSTER message file columns (no header):
    time (seconds after midnight, decimal), type, order_id, size, price, direction
    type: 1=new limit order, 2=partial cancellation, 3=deletion,
          4=execution of visible order, 5=execution of hidden order,
          6=cross trade, 7=trading halt
    direction: 1 = buy limit order, -1 = sell limit order
    price in dollars * 10^4
LOBSTER orderbook file columns (no header), level-10:
    ask_p1, ask_sz1, bid_p1, bid_sz1, ask_p2, ..., bid_sz10
    Row i is the book state AFTER message i.

Definitions follow the paper:
    LWI_t = Cancels_t / ( MA_1s(DepthL1)_{t-1} + max(Adds_t, eps) )
with Cancels_t / Adds_t the total share size of cancellations (types 2,3) /
new limit orders (type 1) at the top of book in bin t, DepthL1 the sum of
best-bid and best-ask displayed size, MA_1s a 4-bin trailing mean ending at
t-1, and eps = 1 share.

Top-of-book event classification uses the book state BEFORE the message
(orderbook row i-1): an add is top-of-book if it is at or inside the
prevailing best quote on its side; a cancel is top-of-book if it is at the
prevailing best quote on its side.
"""
import argparse
import gzip
import hashlib
import os

import numpy as np
import pandas as pd

BIN_SEC = 0.25
DAY_OPEN = 34200.0   # 09:30
DAY_CLOSE = 57600.0  # 16:00
EPS_SHARES = 1.0
MA_BINS = 4          # 1 s trailing mean of depth


def sha256(path: str) -> str:
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for chunk in iter(lambda: f.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def build(messages_path: str, orderbook_path: str, out_path: str,
          ma_bins: int = MA_BINS, eps: float = EPS_SHARES,
          smooth_depth: bool = True, scope: str = "L1") -> pd.DataFrame:
    """scope='L1': events at the best quotes over lagged L1 depth (paper
    definition). scope='all': all visible adds/cancels (10 levels) over total
    10-level depth."""
    msg = pd.read_csv(messages_path, header=None,
                      names=["time", "type", "order_id", "size", "price", "direction"])
    ob_full = pd.read_csv(orderbook_path, header=None)
    size_cols = list(range(1, 40, 2))  # ask_sz1, bid_sz1, ask_sz2, ...
    depth_total = ob_full[size_cols].sum(axis=1)
    ob = ob_full.iloc[:, :4].copy()
    ob.columns = ["ask_p1", "ask_sz1", "bid_p1", "bid_sz1"]
    assert len(msg) == len(ob), "message/orderbook row mismatch"

    # Book state BEFORE each message = previous orderbook row.
    prev_ask_p = ob["ask_p1"].shift(1)
    prev_bid_p = ob["bid_p1"].shift(1)

    is_add = msg["type"].eq(1)
    is_cancel = msg["type"].isin([2, 3])
    buy = msg["direction"].eq(1)
    sell = msg["direction"].eq(-1)

    # Top-of-book classification against the pre-message book.
    if scope == "L1":
        add_l1 = is_add & ((buy & (msg["price"] >= prev_bid_p)) |
                           (sell & (msg["price"] <= prev_ask_p)))
        cancel_l1 = is_cancel & ((buy & (msg["price"] == prev_bid_p)) |
                                 (sell & (msg["price"] == prev_ask_p)))
    elif scope == "all":
        add_l1, cancel_l1 = is_add, is_cancel
    else:
        raise ValueError(scope)

    # Order-flow imbalance (Cont-Kukanov-Stoikov e_n) from consecutive book rows.
    bp, bs = ob["bid_p1"].to_numpy(), ob["bid_sz1"].to_numpy().astype(float)
    ap, asz = ob["ask_p1"].to_numpy(), ob["ask_sz1"].to_numpy().astype(float)
    e = np.zeros(len(ob))
    e[1:] = ((bp[1:] >= bp[:-1]) * bs[1:] - (bp[1:] <= bp[:-1]) * bs[:-1]
             - (ap[1:] <= ap[:-1]) * asz[1:] + (ap[1:] >= ap[:-1]) * asz[:-1])

    df = pd.DataFrame({
        "time": msg["time"],
        "bin": ((msg["time"] - DAY_OPEN) // BIN_SEC).astype(int),
        "add_l1_sz": np.where(add_l1, msg["size"], 0.0),
        "cancel_l1_sz": np.where(cancel_l1, msg["size"], 0.0),
        "trade_sz": np.where(msg["type"].isin([4, 5]), msg["size"], 0.0),
        "ofi_e": e,
        "ask_p1": ob["ask_p1"], "ask_sz1": ob["ask_sz1"],
        "bid_p1": ob["bid_p1"], "bid_sz1": ob["bid_sz1"],
        "depth_total": depth_total,
    }).iloc[1:]  # drop first row (no pre-message book state)

    n_bins = int((DAY_CLOSE - DAY_OPEN) / BIN_SEC)
    g = df.groupby("bin")
    panel = pd.DataFrame(index=pd.RangeIndex(n_bins, name="bin"))
    panel["adds"] = g["add_l1_sz"].sum()
    panel["cancels"] = g["cancel_l1_sz"].sum()
    panel["traded"] = g["trade_sz"].sum()
    panel["ofi"] = g["ofi_e"].sum()
    panel["n_events"] = g.size()
    # End-of-bin book state, forward-filled through empty bins.
    last = g[["ask_p1", "ask_sz1", "bid_p1", "bid_sz1", "depth_total"]].last()
    panel = panel.join(last)
    panel[["adds", "cancels", "traded", "ofi"]] = panel[
        ["adds", "cancels", "traded", "ofi"]].fillna(0.0)
    panel["n_events"] = panel["n_events"].fillna(0).astype(int)
    panel[["ask_p1", "ask_sz1", "bid_p1", "bid_sz1", "depth_total"]] = panel[
        ["ask_p1", "ask_sz1", "bid_p1", "bid_sz1", "depth_total"]].ffill()

    panel["depth_l1"] = panel["ask_sz1"] + panel["bid_sz1"]
    if scope == "all":
        panel["depth_l1"] = panel["depth_total"]
    panel["spread"] = (panel["ask_p1"] - panel["bid_p1"]) / 1e4
    panel["mid"] = (panel["ask_p1"] + panel["bid_p1"]) / 2e4
    panel["qi"] = (panel["bid_sz1"] - panel["ask_sz1"]) / panel["depth_l1"]

    # LWI with trailing-MA depth ending at t-1.
    if smooth_depth:
        depth_ma = panel["depth_l1"].rolling(ma_bins).mean().shift(1)
    else:
        depth_ma = panel["depth_l1"].shift(1)
    panel["lwi"] = panel["cancels"] / (depth_ma + np.maximum(panel["adds"], eps))
    panel["time_et"] = DAY_OPEN + (panel.index + 1) * BIN_SEC  # bin end time
    return panel


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--messages", required=True)
    ap.add_argument("--orderbook", required=True)
    ap.add_argument("--out", required=True)
    args = ap.parse_args()

    print("sha256(messages) =", sha256(args.messages))
    print("sha256(orderbook) =", sha256(args.orderbook))
    panel = build(args.messages, args.orderbook, args.out)
    os.makedirs(os.path.dirname(args.out), exist_ok=True)
    with gzip.open(args.out, "wt") as f:
        panel.to_csv(f)
    print("panel rows:", len(panel))
    print(panel[["adds", "cancels", "depth_l1", "spread", "lwi"]].describe())


if __name__ == "__main__":
    main()


==> anc/code/make_tables.py <==
"""Generate LaTeX tables for the robustness section from results/*.csv."""
import os

import pandas as pd

H = ["250ms", "1s", "2s", "5s"]
MODELS = ["Persistence", "AR(5)", "HAR", "Ridge", "XGB"]
OUT = "tex_generated"


def fmt(x, nd=3):
    return f"{x:.{nd}f}"


def r2_table():
    l1 = pd.read_csv("results/model_r2.csv")
    al = pd.read_csv("results/model_r2_alllevels.csv")
    lines = [
        r"\begin{table}[H]", r"\centering", r"\small",
        r"\begin{tabular}{lcccc}", r"\toprule",
        r"\textbf{Model} & \textbf{250\,ms} & \textbf{1\,s} & \textbf{2\,s} & \textbf{5\,s} \\",
    ]
    for label, df in [(r"\multicolumn{5}{l}{\emph{Panel A: top-of-book LWI (paper definition)}}\\", l1),
                      (r"\multicolumn{5}{l}{\emph{Panel B: book-wide LWI (all visible levels)}}\\", al)]:
        lines += [r"\midrule", label]
        piv = df.pivot_table(index="model", columns="horizon", values="r2_mean")
        best = {h: piv[h].max() for h in H}
        for m in MODELS:
            cells = []
            for h in H:
                v = piv.loc[m, h]
                s = fmt(v)
                if abs(v - best[h]) < 1e-9:
                    s = r"\textbf{" + s + "}"
                cells.append(s)
            lines.append(f"{m} & " + " & ".join(cells) + r" \\")
    lines += [
        r"\bottomrule", r"\end{tabular}",
        r"\caption{Out-of-sample $R^2$ on LOBSTER AAPL (2012-06-21, 10:00--15:30 ET), "
        r"mean across five expanding walk-forward folds with a 10\,s embargo. "
        r"Persistence forecasts the next-$k$-bin mean with the trailing $k$-bin mean. "
        r"Bold marks the best model per horizon within each panel.}",
        r"\label{tab:lobster_r2}", r"\end{table}",
    ]
    return "\n".join(lines)


def stats_table():
    l1 = pd.read_csv("results/lwi_stats.csv").iloc[0]
    al = pd.read_csv("results/lwi_stats_alllevels.csv").iloc[0]
    rows = [("Top-of-book", l1), ("Book-wide", al)]
    lines = [
        r"\begin{table}[H]", r"\centering", r"\small",
        r"\begin{tabular}{lrrrrrrr}", r"\toprule",
        r"\textbf{LWI variant} & \textbf{Mean} & \textbf{SD} & \textbf{Skew} & "
        r"\textbf{\% zero} & \textbf{\% $>1$} & \textbf{ACF(1)} & \textbf{ACF(40)} \\",
        r"\midrule",
    ]
    for name, s in rows:
        lines.append(
            f"{name} & {fmt(s['mean'])} & {fmt(s['sd'])} & {fmt(s['skew'],1)} & "
            f"{fmt(100*s['pct_zero'],1)} & {fmt(100*s['pct_gt1'],2)} & "
            f"{fmt(s['acf1'])} & {fmt(s['acf40'])} \\\\")
    lines += [
        r"\bottomrule", r"\end{tabular}",
        r"\caption{Distribution of the 250\,ms LWI for AAPL on 2012-06-21 "
        r"(10:00--15:30 ET). The top-of-book variant is zero in most bins "
        r"and spikes far above one in this wide-spread, sparse-book regime; "
        r"the book-wide variant remains below one in this sample.}",
        r"\label{tab:lobster_stats}", r"\end{table}",
    ]
    return "\n".join(lines)


def theory_table():
    rows = []
    for name, resf, tbf in [
            ("Top-of-book", "results/model_r2.csv", "results/theory_bound.csv"),
            ("Book-wide", "results/model_r2_alllevels.csv",
             "results/theory_bound_alllevels.csv")]:
        res = pd.read_csv(resf)
        tb = pd.read_csv(tbf).set_index("k")["bound_r2"]
        piv = res.pivot_table(index="model", columns="horizon", values="r2_mean")
        for h, k in zip(H, [1, 4, 8, 20]):
            uni = piv.loc[["AR(5)", "HAR"], h].max()  # LWI-history-only models
            rows.append({"variant": name, "h": h, "bound": tb.loc[k],
                         "uni": uni, "multi": piv.loc["Ridge", h]})
    df = pd.DataFrame(rows)
    lines = [
        r"\begin{table}[H]", r"\centering", r"\small",
        r"\begin{tabular}{llrrr}", r"\toprule",
        r"\textbf{LWI variant} & \textbf{Horizon} & "
        r"\textbf{Bound $\bar R^2(k)$} & "
        r"\textbf{Univariate (AR/HAR)} & \textbf{Ridge (full features)} \\",
        r"\midrule",
    ]
    prev = None
    for _, r in df.iterrows():
        v = r["variant"] if r["variant"] != prev else ""
        prev = r["variant"]
        uni = fmt(r["uni"])
        if r["uni"] > r["bound"]:
            uni += r"$^{\dagger}$"
        lines.append(f"{v} & {r['h']} & {fmt(r['bound'])} & {uni} & "
                     f"{fmt(r['multi'])} \\\\")
    lines += [
        r"\bottomrule", r"\end{tabular}",
        r"\caption{Calibrated single-component bound $\bar R^2(k)$ of "
        r"Proposition~\ref{prop:aggregation} (method-of-moments parameters "
        r"from the same sample) versus realized out-of-sample $R^2$. The "
        r"bound constrains only forecasts built from the LWI's own history "
        r"(AR/HAR); $^{\dagger}$ marks univariate performance above the "
        r"bound, which rejects the single-component model and indicates "
        r"multi-scale structure. Ridge uses order-book covariates and is "
        r"not constrained by the bound.}",
        r"\label{tab:lobster_theory}", r"\end{table}",
    ]
    return "\n".join(lines)


def sensitivity_table():
    s = pd.read_csv("results/sensitivity.csv")
    piv = s.pivot_table(index="config", columns=["horizon", "model"],
                        values="r2_mean")
    variants = {"ma2_eps1": r"MA window 0.5\,s", "ma8_eps1": r"MA window 2\,s",
                "ma4_eps10": r"$\epsilon=10$ shares",
                "raw_depth": "unsmoothed depth"}
    lines = [
        r"\begin{table}[H]", r"\centering", r"\small",
        r"\begin{tabular}{lrrrr}", r"\toprule",
        r" & \multicolumn{2}{c}{\textbf{1\,s}} & \multicolumn{2}{c}{\textbf{5\,s}} \\",
        r"\textbf{LWI definition variant} & HAR & XGB & HAR & XGB \\",
        r"\midrule",
    ]
    for cfg, lab in variants.items():
        lines.append(
            f"{lab} & {fmt(piv.loc[cfg, ('1s', 'HAR')])} & "
            f"{fmt(piv.loc[cfg, ('1s', 'XGB')])} & "
            f"{fmt(piv.loc[cfg, ('5s', 'HAR')])} & "
            f"{fmt(piv.loc[cfg, ('5s', 'XGB')])} \\\\")
    lines += [
        r"\bottomrule", r"\end{tabular}",
        r"\caption{Sensitivity of out-of-sample $R^2$ (mean across folds) to "
        r"the top-of-book LWI construction: trailing-MA window of the depth "
        r"denominator, additions floor $\epsilon$, and unsmoothed depth.}",
        r"\label{tab:lobster_sens}", r"\end{table}",
    ]
    return "\n".join(lines)


def main():
    os.makedirs(OUT, exist_ok=True)
    for name, content in [("tab_lobster_r2.tex", r2_table()),
                          ("tab_lobster_stats.tex", stats_table()),
                          ("tab_lobster_theory.tex", theory_table()),
                          ("tab_lobster_sens.tex", sensitivity_table())]:
        with open(os.path.join(OUT, name), "w") as f:
            f.write(content + "\n")
        print("wrote", os.path.join(OUT, name))


if __name__ == "__main__":
    main()


==> anc/code/run_models.py <==
"""Walk-forward evaluation of LWI forecasting models on the LOBSTER AAPL panel.

Models: persistence (trailing k-bin mean), AR(5), HAR (250ms/2s/10s), Ridge on
the full feature set, XGBoost on the full feature set.
Targets: mean LWI over the next k bins, k in {1, 4, 8, 20} (250ms, 1s, 2s, 5s).
Protocol: 5-fold expanding-window walk-forward with a 40-bin (10 s) embargo,
evaluation window 10:00-15:30 ET.

Also produces: Diebold-Mariano tests (HAC/Newey-West), LWI distribution stats,
LWI-definition sensitivity runs, and the AR(1)+noise aggregation R^2 bound.
Outputs CSVs under results/ and LaTeX tables under tex_generated/.
"""
import gzip
import os

import numpy as np
import pandas as pd
from sklearn.linear_model import LinearRegression, Ridge
from sklearn.preprocessing import StandardScaler
from scipy import stats
import xgboost as xgb

SEED = 42
EVAL_START_BIN = 7200    # 10:00 ET
EVAL_END_BIN = 86400     # 15:30 ET
EMBARGO = 40             # 10 s
HORIZONS = {"250ms": 1, "1s": 4, "2s": 8, "5s": 20}
N_FOLDS = 5

PANEL = "data/derived/AAPL_2012-06-21_panel250ms.csv.gz"


def make_features(panel: pd.DataFrame) -> pd.DataFrame:
    f = pd.DataFrame(index=panel.index)
    lwi = panel["lwi"]
    for lag in range(5):
        f[f"lwi_lag{lag}"] = lwi.shift(lag)
    f["lwi_ma4"] = lwi.rolling(4).mean()
    f["lwi_ma8"] = lwi.rolling(8).mean()
    f["lwi_ma40"] = lwi.rolling(40).mean()
    f["lwi_sd4"] = lwi.rolling(4).std()
    f["lwi_sd8"] = lwi.rolling(8).std()
    f["dlwi_4"] = f["lwi_ma4"] - f["lwi_ma4"].shift(4)
    f["adds_ma4"] = panel["adds"].rolling(4).mean()
    f["cancels_ma4"] = panel["cancels"].rolling(4).mean()
    f["qi"] = panel["qi"]
    f["qi_lag4"] = panel["qi"].shift(4)
    f["qi_sd4"] = panel["qi"].rolling(4).std()
    f["depth_lag1"] = panel["depth_l1"].shift(1)
    f["depth_lag4"] = panel["depth_l1"].shift(4)
    f["spread"] = panel["spread"]
    f["spread_sd4"] = panel["spread"].rolling(4).std()
    f["ofi_ma4"] = panel["ofi"].rolling(4).mean()
    ret = np.log(panel["mid"]).diff()
    f["ret_sd4"] = ret.rolling(4).std()
    f["nev_ma4"] = panel["n_events"].rolling(4).mean()
    return f


def forward_mean(lwi: pd.Series, k: int) -> pd.Series:
    """Mean of lwi over t+1 .. t+k."""
    # Reversed rolling gives, at t, the mean over [t .. t+k-1]; shifting by -1
    # moves the window to [t+1 .. t+k].
    return lwi.iloc[::-1].rolling(k, min_periods=k).mean().iloc[::-1].shift(-1)


def fold_slices(n: int):
    """6 sequential blocks; fold i trains on blocks 0..i, tests block i+1."""
    edges = np.linspace(0, n, N_FOLDS + 2).astype(int)
    for i in range(N_FOLDS):
        tr_end = edges[i + 1]
        te_start, te_end = edges[i + 1], edges[i + 2]
        yield slice(0, tr_end - EMBARGO), slice(te_start + EMBARGO, te_end)


def nw_var(d: np.ndarray, lag: int) -> float:
    d = d - d.mean()
    n = len(d)
    v = np.dot(d, d) / n
    for l in range(1, lag + 1):
        w = 1.0 - l / (lag + 1.0)
        v += 2.0 * w * np.dot(d[l:], d[:-l]) / n
    return v / n


def dm_test(e_a: np.ndarray, e_b: np.ndarray, k: int):
    """DM test on squared-error loss differential (A minus B); negative mean
    favors A. Returns (stat, p)."""
    d = e_a ** 2 - e_b ** 2
    v = nw_var(d, lag=k + 4)
    if v <= 0:
        return np.nan, np.nan
    t = d.mean() / np.sqrt(v)
    return t, 2 * (1 - stats.norm.cdf(abs(t)))


def run_models(panel, label="baseline", horizons=HORIZONS, full_outputs=True):
    feats = make_features(panel)
    lwi = panel["lwi"]
    rows, dm_rows, pooled = [], [], {}
    for hname, k in horizons.items():
        y = forward_mean(lwi, k)
        persist = lwi.rolling(k).mean()  # trailing k-bin mean
        df = feats.copy()
        df["y"] = y
        df["persist"] = persist
        df = df.iloc[EVAL_START_BIN:EVAL_END_BIN].dropna()
        X_all = df.drop(columns=["y", "persist"])
        preds = {m: [] for m in ["Persistence", "AR(5)", "HAR", "Ridge", "XGB"]}
        actual, fold_r2 = [], {m: [] for m in preds}
        for tr, te in fold_slices(len(df)):
            dtr, dte = df.iloc[tr], df.iloc[te]
            ytr, yte = dtr["y"].to_numpy(), dte["y"].to_numpy()
            out = {}
            out["Persistence"] = dte["persist"].to_numpy()
            ar_cols = [f"lwi_lag{j}" for j in range(5)]
            out["AR(5)"] = LinearRegression().fit(
                dtr[ar_cols], ytr).predict(dte[ar_cols])
            har_cols = ["lwi_lag0", "lwi_ma8", "lwi_ma40"]
            out["HAR"] = LinearRegression().fit(
                dtr[har_cols], ytr).predict(dte[har_cols])
            sc = StandardScaler().fit(dtr[X_all.columns])
            out["Ridge"] = Ridge(alpha=1.0).fit(
                sc.transform(dtr[X_all.columns]), ytr).predict(
                sc.transform(dte[X_all.columns]))
            model = xgb.XGBRegressor(
                n_estimators=400, learning_rate=0.05, max_depth=6,
                subsample=0.8, colsample_bytree=0.8, min_child_weight=5,
                reg_lambda=1.0, tree_method="hist", random_state=SEED,
                n_jobs=4, verbosity=0)
            model.fit(dtr[X_all.columns], ytr)
            out["XGB"] = model.predict(dte[X_all.columns])
            actual.append(yte)
            ss_tot = np.sum((yte - yte.mean()) ** 2)
            for m, p in out.items():
                preds[m].append(p)
                fold_r2[m].append(1 - np.sum((yte - p) ** 2) / ss_tot)
        y_pool = np.concatenate(actual)
        for m in preds:
            p_pool = np.concatenate(preds[m])
            rmse = float(np.sqrt(np.mean((y_pool - p_pool) ** 2)))
            rows.append({"config": label, "horizon": hname, "model": m,
                         "r2_mean": float(np.mean(fold_r2[m])),
                         "r2_min": float(np.min(fold_r2[m])),
                         "r2_max": float(np.max(fold_r2[m])),
                         "rmse_pooled": rmse})
            pooled[(hname, m)] = p_pool
        if full_outputs:
            for a, b in [("XGB", "HAR"), ("XGB", "Persistence"),
                         ("HAR", "Persistence"), ("XGB", "Ridge"),
                         ("Ridge", "HAR")]:
                t, p = dm_test(y_pool - pooled[(hname, a)],
                               y_pool - pooled[(hname, b)], k)
                dm_rows.append({"horizon": hname, "pair": f"{a} vs {b}",
                                "dm_stat": t, "p_value": p})
    return pd.DataFrame(rows), pd.DataFrame(dm_rows)


def lwi_stats(panel):
    x = panel["lwi"].iloc[EVAL_START_BIN:EVAL_END_BIN].dropna()
    return pd.DataFrame([{
        "mean": x.mean(), "sd": x.std(), "skew": stats.skew(x),
        "max": x.max(), "pct_zero": (x == 0).mean(),
        "pct_gt1": (x > 1).mean(),
        "acf1": x.autocorr(1), "acf4": x.autocorr(4), "acf40": x.autocorr(40),
    }])


def theory_bound(panel, ks=(1, 2, 4, 8, 12, 20, 40)):
    """AR(1)+noise method-of-moments fit and upper-bound R^2(k)."""
    x = panel["lwi"].iloc[EVAL_START_BIN:EVAL_END_BIN].dropna().to_numpy()
    x = x - x.mean()
    n = len(x)
    g = [np.dot(x[d:], x[:-d]) / n if d else np.dot(x, x) / n for d in range(3)]
    phi = g[2] / g[1]
    sig_s2 = g[1] / phi
    sig_u2 = g[0] - sig_s2
    rows = []
    for k in ks:
        d = np.arange(1, k)
        A = (sig_s2 / k**2) * (k + 2 * np.sum((k - d) * phi**d))
        B = sig_s2 * phi**2 * (1 - phi**k)**2 / (k**2 * (1 - phi)**2)
        rows.append({"k": k, "bound_r2": B / (A + sig_u2 / k)})
    return phi, sig_s2, sig_u2, pd.DataFrame(rows)


def main():
    np.random.seed(SEED)
    os.makedirs("results", exist_ok=True)
    with gzip.open(PANEL, "rt") as f:
        panel = pd.read_csv(f, index_col=0)

    res, dm = run_models(panel)
    res.to_csv("results/model_r2.csv", index=False)
    dm.to_csv("results/dm_tests.csv", index=False)
    print(res.pivot_table(index="model", columns="horizon", values="r2_mean")
          .reindex(columns=list(HORIZONS)).round(3))
    print(dm.round(3).to_string(index=False))

    st = lwi_stats(panel)
    st.to_csv("results/lwi_stats.csv", index=False)
    print(st.round(4).to_string(index=False))

    phi, s2, u2, tb = theory_bound(panel)
    tb.to_csv("results/theory_bound.csv", index=False)
    print(f"AR(1)+noise fit: phi={phi:.4f} sig_s2={s2:.6f} sig_u2={u2:.6f} "
          f"(signal share={s2/(s2+u2):.3f})")
    print(tb.round(3).to_string(index=False))

    # Sensitivity of the LWI definition (subset of models/horizons).
    import build_panel as bp
    sens_rows = []
    msg = ("/home/user/sohaibelkarmi/high-frequency-trading-simulator/data/"
           "lobster/LOBSTER_SampleFile_AAPL_2012-06-21_10/"
           "AAPL_2012-06-21_34200000_57600000_message_10.csv")
    obk = msg.replace("message", "orderbook")
    for tag, ma, eps, smooth in [("ma2_eps1", 2, 1.0, True),
                                 ("ma8_eps1", 8, 1.0, True),
                                 ("ma4_eps10", 4, 10.0, True),
                                 ("raw_depth", 4, 1.0, False)]:
        p2 = bp.build(msg, obk, out_path="", ma_bins=ma, eps=eps,
                      smooth_depth=smooth)
        r2, _ = run_models(p2, label=tag,
                           horizons={"1s": 4, "5s": 20}, full_outputs=False)
        sens_rows.append(r2)
    sens = pd.concat(sens_rows)
    sens.to_csv("results/sensitivity.csv", index=False)
    print(sens.pivot_table(index=["config", "model"], columns="horizon",
                           values="r2_mean").round(3))

    # Book-wide (all visible levels) LWI: full treatment as a second regime.
    p_all = bp.build(msg, obk, out_path="", scope="all")
    res_a, dm_a = run_models(p_all, label="all_levels")
    res_a.to_csv("results/model_r2_alllevels.csv", index=False)
    dm_a.to_csv("results/dm_tests_alllevels.csv", index=False)
    print(res_a.pivot_table(index="model", columns="horizon", values="r2_mean")
          .reindex(columns=list(HORIZONS)).round(3))
    st_a = lwi_stats(p_all)
    st_a.to_csv("results/lwi_stats_alllevels.csv", index=False)
    print(st_a.round(4).to_string(index=False))
    phi_a, s2_a, u2_a, tb_a = theory_bound(p_all)
    tb_a.to_csv("results/theory_bound_alllevels.csv", index=False)
    print(f"[all-levels] AR(1)+noise fit: phi={phi_a:.4f} sig_s2={s2_a:.6f} "
          f"sig_u2={u2_a:.6f} (signal share={s2_a/(s2_a+u2_a):.3f})")
    print(tb_a.round(3).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/results/dm_tests.csv <==
horizon,pair,dm_stat,p_value
250ms,XGB vs HAR,-2.9145323349921797,0.0035622190453332703
250ms,XGB vs Persistence,-1.7401566746820578,0.08183151086440854
250ms,HAR vs Persistence,-1.7247001357879144,0.08458152656862428
250ms,XGB vs Ridge,1.6674406603735874,0.09542681448180779
250ms,Ridge vs HAR,-5.576805581260439,2.449753955247047e-08
1s,XGB vs HAR,-2.0968666260858515,0.036005383617233155
1s,XGB vs Persistence,-1.8788722024153215,0.060261945250005056
1s,HAR vs Persistence,-1.8687078214084876,0.06166347525871041
1s,XGB vs Ridge,0.4602957612559485,0.6453039432578485
1s,Ridge vs HAR,-4.320031365701529,1.560070250805623e-05
2s,XGB vs HAR,-1.2467777522214403,0.21247900022541466
2s,XGB vs Persistence,-1.9432775005047773,0.05198263848280549
2s,HAR vs Persistence,-1.9655947976445949,0.04934543553145798
2s,XGB vs Ridge,0.4780221503191352,0.6326344397081352
2s,Ridge vs HAR,-3.535988842891248,0.0004062518506160462
5s,XGB vs HAR,0.01681541340007287,0.986583873520678
5s,XGB vs Persistence,-2.1691252769898792,0.030073174139147785
5s,HAR vs Persistence,-2.2568465697609823,0.024017663640369502
5s,XGB vs Ridge,2.592945011393346,0.009515798383464613
5s,Ridge vs HAR,-2.871824580086879,0.0040810943922144904


==> anc/results/dm_tests_alllevels.csv <==
horizon,pair,dm_stat,p_value
250ms,XGB vs HAR,4.112793031536418,3.909008142710668e-05
250ms,XGB vs Persistence,-43.77337037693386,0.0
250ms,HAR vs Persistence,-45.064599899131224,0.0
250ms,XGB vs Ridge,9.689876409553701,0.0
250ms,Ridge vs HAR,-10.667207771786071,0.0
1s,XGB vs HAR,6.981345510237013,2.9236613130478872e-12
1s,XGB vs Persistence,-27.78392857070587,0.0
1s,HAR vs Persistence,-29.898709692502585,0.0
1s,XGB vs Ridge,12.760142664944484,0.0
1s,Ridge vs HAR,-9.292295467390051,0.0
2s,XGB vs HAR,7.233656145801203,4.700684286262913e-13
2s,XGB vs Persistence,-21.135334387834547,0.0
2s,HAR vs Persistence,-23.77119357492775,0.0
2s,XGB vs Ridge,12.240571967052912,0.0
2s,Ridge vs HAR,-7.841577053272666,4.440892098500626e-15
5s,XGB vs HAR,5.5354708540173485,3.1039334880134106e-08
5s,XGB vs Persistence,-14.24140945737739,0.0
5s,HAR vs Persistence,-16.693918707942228,0.0
5s,XGB vs Ridge,8.325197305440936,0.0
5s,Ridge vs HAR,-4.5000538043369485,6.79362646849313e-06


==> anc/results/lwi_stats.csv <==
mean,sd,skew,max,pct_zero,pct_gt1,acf1,acf4,acf40
0.05087598481040529,0.2411211658054249,95.90742802670925,46.97211155378486,0.8553914141414142,0.003926767676767677,0.05536229902196213,0.03386576780758412,0.011118385534038936


==> anc/results/lwi_stats_alllevels.csv <==
mean,sd,skew,max,pct_zero,pct_gt1,acf1,acf4,acf40
0.0397628291070823,0.0816361400651169,3.4921604935421118,0.9721085905541094,0.5774116161616162,0.0,0.29118028000066465,0.13161877092729232,0.04465543711611463


==> anc/results/model_r2.csv <==
config,horizon,model,r2_mean,r2_min,r2_max,rmse_pooled
baseline,250ms,Persistence,-0.8502073483258169,-0.9427169019804458,-0.7845203764136435,0.3418875981913884
baseline,250ms,AR(5),0.005206188103945619,-0.003374802939187127,0.014047870151743247,0.2480603759628547
baseline,250ms,HAR,0.010240127881416972,-0.002986181733920734,0.022625263514035154,0.24773304452581954
baseline,250ms,Ridge,0.037026948065452835,0.006801026782586761,0.04852846264122368,0.24555139132674167
baseline,250ms,XGB,0.02850213845919609,0.007404584846755546,0.05281476691012521,0.24613867135439807
baseline,1s,Persistence,-0.7338150791545267,-0.8838865076817297,-0.6522051253068084,0.17617513223746264
baseline,1s,AR(5),0.004995532033972161,-0.014348703835820764,0.03459168736100515,0.13118018456147065
baseline,1s,HAR,0.017866157653190683,-0.006999897805997524,0.047829565015712006,0.1306497337728009
baseline,1s,Ridge,0.05342121000485831,0.008629821944551086,0.08714419821031028,0.12895678539517802
baseline,1s,XGB,0.03835027542509173,0.01567354141225319,0.05835551655885984,0.12915615255678076
baseline,2s,Persistence,-0.6778288576235558,-0.8697243945130493,-0.5389196544625534,0.12891890110989906
baseline,2s,AR(5),-0.00501493015667438,-0.04449480878206047,0.044912715565619044,0.09750498912514216
baseline,2s,HAR,0.01735462083853827,-0.01044438461647279,0.06297540402808066,0.09677745594805413
baseline,2s,Ridge,0.04835453450495462,0.008590438527778521,0.09230080526300866,0.09554610746539795
baseline,2s,XGB,0.023719898777940562,-0.0364244258390658,0.05990300153736239,0.09578911345653064
baseline,5s,Persistence,-0.6381483585050294,-0.7762316330708785,-0.5222381878624476,0.08634851618094548
baseline,5s,AR(5),-0.03943388551703304,-0.12649726567301967,0.03382395997219112,0.06712456025967203
baseline,5s,HAR,0.000917143597687442,-0.045438563440556745,0.06115954800584689,0.06622306023658651
baseline,5s,Ridge,0.02794492790753351,-0.008601875345455978,0.07896227116352994,0.06543775478426615
baseline,5s,XGB,-0.02552567706599198,-0.1397900260909788,0.03310356412951787,0.06623180600012207


==> anc/results/model_r2_alllevels.csv <==
config,horizon,model,r2_mean,r2_min,r2_max,rmse_pooled
all_levels,250ms,Persistence,-0.44068774700590724,-0.4800009742221598,-0.36712020488020647,0.09816424971261581
all_levels,250ms,AR(5),0.09683117447168488,0.0848177040076239,0.12797545234232477,0.07775252071107634
all_levels,250ms,HAR,0.09992874536038335,0.08257153018602115,0.13484152981921804,0.07760402074540262
all_levels,250ms,Ridge,0.11396778573898625,0.09696076456976421,0.1497730541858594,0.07699106022734924
all_levels,250ms,XGB,0.08668843944537988,0.06920816324612078,0.1399247949973802,0.07811825632876251
all_levels,1s,Persistence,-0.3828097405479545,-0.4491659281562781,-0.23951563581963753,0.0620839997977582
all_levels,1s,AR(5),0.105459122485056,0.08287208459287476,0.14963592060546937,0.050058452659088835
all_levels,1s,HAR,0.126033119243795,0.09353457754383421,0.1909552419083692,0.04942407196327182
all_levels,1s,Ridge,0.14329992566784672,0.10646608004164071,0.21005112071587717,0.048919960354420165
all_levels,1s,XGB,0.09178079454729453,0.024230997935541176,0.1994114162149483,0.05022849317953779
all_levels,2s,Persistence,-0.37048995652680483,-0.48316636410108993,-0.15038629029456718,0.04987660404092343
all_levels,2s,AR(5),0.09463346471870837,0.06515344545270596,0.1441819579960948,0.040796937903700765
all_levels,2s,HAR,0.13161575501300138,0.09272082083375377,0.20944112635083278,0.039881028456402165
all_levels,2s,Ridge,0.14970795531816689,0.10186352607140903,0.2354929408744577,0.03942623970178221
all_levels,2s,XGB,0.08342233727348565,-0.017047381508656256,0.21626278974316704,0.04078759618976129
all_levels,5s,Persistence,-0.31346611798065316,-0.4362058372473252,-0.0808206118057202,0.03713616463133036
all_levels,5s,AR(5),0.07404480377428602,0.045132380563657204,0.12052672821940524,0.031478965059868406
all_levels,5s,HAR,0.13605964585090927,0.09842701174443824,0.217199816107306,0.03031497971673778
all_levels,5s,Ridge,0.15346340750066434,0.10439552591285817,0.2429537707381474,0.02996516658569182
all_levels,5s,XGB,0.077566881041892,-0.021970747448062378,0.22500676488378657,0.031102344462219936


==> anc/results/sensitivity.csv <==
config,horizon,model,r2_mean,r2_min,r2_max,rmse_pooled
ma2_eps1,1s,Persistence,-0.7282838208849933,-0.8848533738958151,-0.6527767985249633,0.1758193099431896
ma2_eps1,1s,AR(5),0.0017079530327301696,-0.02111317059192319,0.032641090263122785,0.13103364332061987
ma2_eps1,1s,HAR,0.017226379355874278,-0.005573471649728878,0.04453730336941242,0.13040625981782694
ma2_eps1,1s,Ridge,0.054555948830169634,0.01223719389409983,0.08556598798239035,0.12859986954766414
ma2_eps1,1s,XGB,0.031674371309524774,0.007489110547954536,0.051305354742832376,0.12905368067865194
ma2_eps1,5s,Persistence,-0.6182226028129498,-0.7601965320818702,-0.48066777436208263,0.08594000768598636
ma2_eps1,5s,AR(5),-0.05365316620533722,-0.16906568237437414,0.032525627527541956,0.0673059816247107
ma2_eps1,5s,HAR,-0.004864665113937372,-0.06426487069515185,0.0637762003375617,0.06629478475729116
ma2_eps1,5s,Ridge,0.022472769690817462,-0.026524400282681215,0.08234123555900252,0.06551092160866173
ma2_eps1,5s,XGB,-0.049353551038286314,-0.1696791597290428,0.03528943620352787,0.06661915159595767
ma8_eps1,1s,Persistence,-0.7516193264869288,-0.8569599842680073,-0.6848651111209201,0.17326036261187627
ma8_eps1,1s,AR(5),0.004448434033459803,-0.01639764622085904,0.026483995872756738,0.12903782627554217
ma8_eps1,1s,HAR,0.01629419242120538,-0.0017155327934756937,0.039473659616651724,0.1285870915036202
ma8_eps1,1s,Ridge,0.0498296433658801,0.01364304620959178,0.07809721667888359,0.12696417951904154
ma8_eps1,1s,XGB,0.028002351137877125,-0.007019759926397029,0.05619652822162058,0.12750591713697323
ma8_eps1,5s,Persistence,-0.6361825122373982,-0.7637501042208314,-0.5271747364888346,0.08474970007436541
ma8_eps1,5s,AR(5),-0.03296060655674069,-0.11076965837590147,0.02503116990135179,0.06590227708111095
ma8_eps1,5s,HAR,0.005530623785084221,-0.04093406772364694,0.058783537652706275,0.06500540341532628
ma8_eps1,5s,Ridge,0.03323436317264379,-0.008650015903384434,0.08046018464480664,0.06419685770537299
ma8_eps1,5s,XGB,-0.0173387945969671,-0.11568866232313768,0.038014457945228064,0.06498473636256934
ma4_eps10,1s,Persistence,-0.7246357469582204,-0.8853824159537422,-0.6504577226188195,0.17219379503953397
ma4_eps10,1s,AR(5),0.005787262570977792,-0.012201031951001529,0.033128197532143466,0.12822156410331473
ma4_eps10,1s,HAR,0.019194603552080868,-0.00807661051478581,0.04624462937540452,0.12769505068227108
ma4_eps10,1s,Ridge,0.05706483758384284,0.01032684758972957,0.09026376447014584,0.12590803767337985
ma4_eps10,1s,XGB,0.03996518881166611,0.0073292589765239224,0.06209992227524086,0.1260974969433787
ma4_eps10,5s,Persistence,-0.6291914673288213,-0.7771471890259798,-0.5153717886904117,0.08418307543047819
ma4_eps10,5s,AR(5),-0.03930615826950299,-0.12895165141766785,0.03330612283605927,0.06548793458106351
ma4_eps10,5s,HAR,0.0028342061768061645,-0.04376930923006195,0.06542920703460275,0.06458571436736366
ma4_eps10,5s,Ridge,0.030731745077269966,-0.008113096363636885,0.08522239505266971,0.06377237573125076
ma4_eps10,5s,XGB,-0.031802749564441665,-0.1364443714360628,0.036037271092280165,0.06463400637860191
raw_depth,1s,Persistence,-0.7315334181588676,-0.8867530770671024,-0.6605536034746502,0.17905982842734453
raw_depth,1s,AR(5),-0.0021434717935000956,-0.030428084569625646,0.026735205340447488,0.1334557211444813
raw_depth,1s,HAR,0.014376254635994878,-0.00395347981093952,0.03523972609275072,0.13278459518329086
raw_depth,1s,Ridge,0.051688085066056336,0.01479496348290632,0.07371319944600185,0.13090532868406007
raw_depth,1s,XGB,0.02242957882346388,-0.006854363988641143,0.03934349891220057,0.1316962537759145
raw_depth,5s,Persistence,-0.6148030300838696,-0.7645111041085559,-0.4638220590075799,0.08722184499760999
raw_depth,5s,AR(5),-0.06677557600723857,-0.21257728360658001,0.02866347394902158,0.06849441657110464
raw_depth,5s,HAR,-0.011826717147914011,-0.08141956504783754,0.05729204509151631,0.06735225635414639
raw_depth,5s,Ridge,0.015149078495756974,-0.041915468057886374,0.07438450733689372,0.06657562659329269
raw_depth,5s,XGB,-0.06600039806149753,-0.1857633118674491,0.0423433584528613,0.06785342230218337


==> anc/results/theory_bound.csv <==
k,bound_r2
1,0.03377903634678724
2,0.04149023743564009
4,0.03657870400279551
8,0.022369060471353064
12,0.015057515881678571
20,0.00890626038576321
40,0.004389512101455076


==> anc/results/theory_bound_alllevels.csv <==
k,bound_r2
1,0.20346655885341272
2,0.2273753953085424
4,0.1899913082454365
8,0.11454661799148796
12,0.07558139474508314
20,0.04284616701995615
40,0.020216486545263382

